On harmonic analysis of vector-valued signals

A vector-valued signal in N dimensions is a signal whose value at any time instant is an N-dimensional vector, that is, an element of $\mathbb{R}^N$. The sum of an arbitrary number of such signals of the same frequency is shown to trace an ellipse in N-dimensional space, that is, to be confined to a plane. The parameters of the ellipse (major and minor axes, represented by N-dimensional vectors; and phase) are obtained algebraically in terms of the directions of oscillation of the constituent signals, and their phases. It is shown that the major axis of the ellipse can always be determined algebraically. That is, a vector, whose value can be computed algebraically (without decisions or comparisons of magnitude) from parameters of the constituent signals, always represents the major axis of the ellipse. The ramifications of this result for the processing and Fourier analysis of signals with vector values or samples are discussed, with reference to the definition of Fourier transforms, particularly discrete Fourier transforms, such as have been defined in several hypercomplex algebras, including Clifford algebras. The treatment in the paper, however, is entirely based on signals with values in $\mathbb{R}^N$. Although the paper is written in terms of vector signals (which are taken to include images and volumetric images), the analysis clearly also applies to a superposition of simple harmonic motions in N dimensions.

==> ellipse.m <==
% Ancillary file to:
%
% article:     On harmonic analysis of vector-valued signals
% author:      Stephen J. Sangwine
% affiliation: School of Computer Science and Electronic Engineering,
%              University of Essex, Wivenhoe Park, Colchester, CO4 3SQ, UK
% email:       sjs@essex.ac.uk
% date:        10 August 2015

% This Matlab script was developed with Matlab R2015b.

% This script demonstrates the result presented in Theorem 1 of the above
% paper that the sum of any number of sinusoidal vector signals with
% different directions in 3-space and different amplitudes and phases
% results in an elliptical path in a plane. It computes vectors c and s,
% and orthogonal vectors a and b, both of which can be used to construct
% the ellipse and then makes a movie of the vector sum and the ellipse.

L = 1000; % The length of the signals (number of timepoints).
t = 0:L-1;

K = 5; % The number of sines to be summed: eqn (1).

n = randn(3, K); % K random non-unit vectors: eqn (1). Each vector is
                 % represented by one column of this array with (x, y, z)
                 % reading down the column.

phi = 2 .* pi .* (rand(K, 1) - 0.5); % K random phases: eqn (1).

F = 5; % The number of cycles in the signal with L samples.

omega = F .* 2 .* pi; % A single angular frequency: eqn (1).

% Construct the K sinusoids with phases phi. The result is a K by L array.

g = sin(omega .* repmat(t, K, 1) ./ L + repmat(phi, 1, L));

% Implement the summation in eqn (1). The result is a 3 by L array
% representing an elliptical path in 3-space. The three rows represent
% (x, y, z) coordinates.

f = zeros(3, L);

% While computing the summation, we also compute the lower and upper limits
% of the partial sums in the (x, y, z) directions for later use in plotting
% the ellipse and in making the movie, so that we can size the axes to fit.

lop = [0; 0; 0]; % These are for the lower and upper limits of the partial
hip = [0; 0; 0]; % sums of the K vectors.

for i = 1:K
    f = f + n(:,i) * g(i, :);
    lop = min(lop, min(f, [], 2));
    hip = max(hip, max(f, [], 2));
end

loe = min(f, [], 2); % These are the limits for the ellipse, which may be
hie = max(f, [], 2); % inside the limits for the partial sums.

% Implement the summations to calculate c and s, each is a column vector of
% 3 elements.

c = [0; 0; 0];
s = [0; 0; 0];

for i = 1:K
    c = c + n(:, i) .* cos(phi(i));
    s = s + n(:, i) .* sin(phi(i));
end

% Calculate psi as in eqn (6).

psi = atan2(2 .* dot(c,s), sum(c.^2) - sum(s.^2)) ./ 2;

a =  c .* cos(psi) + s .* sin(psi); % Calculate the major and minor axes of
b = -c .* sin(psi) + s .* cos(psi); % the ellipse.

assert(norm(a) >= norm(b)) % This verifies that a is the major axis.

% Now produce a plot of the ellipse and the four vectors c, s, a, b.

figure(1); % This is a static plot to show the ellipse and the vectors.

plot3(f(1, :), f(2, :), f(3, :), 'LineWidth', 2);
hold on; axis equal; grid on

SF = 1.1;    % Scaling factor to allow for text labels on the vectors.

xlim(SF .* [loe(1) hie(1)]);
ylim(SF .* [loe(2) hie(2)]);
zlim(SF .* [loe(3) hie(3)]);

C = c .* SF; % These are slighly lengthened vectors for plotting the text
S = s .* SF; % labels below, so that the labels are clear of the ellipse.
A = a .* SF;
B = b .* SF;

quiver3(0, 0, 0, c(1), c(2), c(3), 'LineWidth', 2); text(C(1), C(2), C(3), 'c');
quiver3(0, 0, 0, s(1), s(2), s(3), 'LineWidth', 2); text(S(1), S(2), S(3), 's');

quiver3(0, 0, 0, a(1), a(2), a(3), 'LineWidth', 2); text(A(1), A(2), A(3), 'a');
quiver3(0, 0, 0, b(1), b(2), b(3), 'LineWidth', 2); text(B(1), B(2), B(3), 'b');

% Now make the movie.

M = ceil(L ./ F);  % Number of frames needed for one cycle. (One cycle is
                   % enough for the movie since it can be looped on play.)
figure(2);

for i=1:M
    
    % Plot the ellipse itself (this is static, identical in every frame),
    % but we need to redraw it because we had to turn off hold at the end
    % of the loop in order to avoid all the quiver plots remaining on the
    % figure.

    plot3(f(1, :), f(2, :), f(3, :), 'LineWidth', 2);
    
    xlim([lop(1) hip(1)]); xlim manual
    ylim([lop(2) hip(2)]); ylim manual
    zlim([lop(3) hip(3)]); zlim manual

    hold on, grid on
    
    % Now plot the vectors.
    
    v = [0; 0; 0]; % This is the origin for the first vector.
    o = [0; 0; 0];
    
    % Is there a scaling problem here? The string of vectors looks too
    % long.

    for j=1:K
        o = o + v; v = n(:, j) .* g(j, i);
        
        quiver3(o(1), o(2), o(3), v(1), v(2), v(3), ...
            'LineWidth', 2, 'AutoScale', 'off', 'Clipping', 'off');
    end
    
    assert(all(o + v == f(:, i))); % The end point of the N vectors.
    
    % Now the resultant, tracing out the ellipse. This is just the ith
    % column/sample of f.
   
    quiver3(0, 0, 0, f(1, i), f(2, i), f(3, i), ...
        'LineWidth', 2, 'AutoScale', 'off', 'Color', 'black');
    
    % Capture the frame. Store the frames backwards, in order to avoid
    % dynamically resizing the array.
    
    frames(M + 1 - i) = getframe(gcf); %#ok<SAGROW>
    hold off
end
fliplr(frames); % Restore the frames to the correct order.

% Write the movie to file.

writer = VideoWriter(mfilename);
open(writer);
writeVideo(writer, frames);
close(writer);

